Exploring the Bounds of the Utility of Context for Object Detection

The recurring context in which objects appear holds valuable information that can be employed to predict their existence. This intuitive observation indeed led many researchers to endow appearance-based detectors with explicit reasoning about context. The underlying thesis suggests that stronger contextual relations would facilitate greater improvements in detection capacity. In practice, however, the observed improvement in many cases is modest at best, and often only marginal. In this work we seek to improve our understanding of this phenomenon, in part by pursuing an opposite approach. Instead of attempting to improve detection scores by employing context, we treat the utility of context as an optimization problem: to what extent can detection scores be improved by considering context or any other kind of additional information? With this approach we explore the bounds on improvement by using contextual relations between objects and provide a tool for identifying the most helpful ones. We show that simple co-occurrence relations can often provide large gains, while in other cases a significant improvement is simply impossible or impractical with either co-occurrence or more precise spatial relations. To better understand these results we then analyze the ability of context to handle different types of false detections, revealing that tested contextual information cannot ameliorate localization errors, severely limiting its gains. These and additional insights further our understanding on where and why utilization of context for object detection succeeds and fails.

==> anc/max_imp_sep_summary.csv <==
Category,Random improvement ov=0.5,Max improvement ov=0.5,context,Max improvement ov=0.75,context,Max improvement ov=0.5 fixed loc FPs,context,Max separation Bg FP ov=0.5,context,Max separation Loc FP ov=0.5,context,Max separation Oth FP ov=0.5,context,Max separation Bg FP ov=0.75,context,Max separation Loc FP ov=0.75,context,Max separation Oth FP ov=0.75,context,
person,0.987230443991,2.32940171613,has_person_loc(3 5) or has_person_loc(3 1),1.60917042754,has_person_loc(3 1) or has_person_loc(3 5),2.8221498857,has_person_loc(3 2) or has_person_loc(3 4),80.5226289583,nn,79.3705973836,nn,81.2427303736,nn,84.5573619196,nn,77.511358796,nn,85.53528326,nn,
bicycle,1.50712782007,3.03649719234,has_bicycle and has_person,1.68153122094,has_bicycle_loc(3 2) or has_bicycle_loc(3 4),4.27850532586,has_bicycle,72.6856835307,has_bicycle or has_backpack_loc(3 3),55.5435952637,has_person_loc(3 4) or has_car,72.308934338,has_bicycle or has_backpack_loc(3 3),68.1936041487,has_bicycle or has_handbag_loc(3 3),56.5687121867,has_bicycle or has_umbrella_loc(2 4),68.4961106309,has_bicycle or has_handbag_loc(3 3),
car,1.41691846722,2.24763716832,has_car and has_person,1.73774885081,nn,2.67774769137,has_car and has_person,68.4618490109,has_car or has_person_loc(3 3),61.0779168349,nn,69.3903916027,has_car or has_traffic light_loc(1 2),67.5549551762,has_car or has_person_loc(3 3),58.1788038806,nn,67.1926808302,has_car or has_traffic light_loc(1 2),
motorcycle,1.38898751021,2.7879562213,has_motorcycle and has_person,1.92904741818,has_motorcycle_loc(3 4) or has_motorcycle_loc(3 5),3.16977064262,has_motorcycle,70.3546646106,has_motorcycle_loc(3 2) or has_motorcycle_loc(3 4),55.3777949113,has_person_loc(3 2) or has_person_loc(3 4),71.4726291442,has_motorcycle,68.1946006749,has_motorcycle_loc(3 4) or has_motorcycle_loc(3 2),56.6366704162,has_motorcycle or has_umbrella,66.8447694038,has_motorcycle or has_car_loc(3 3),
airplane,0.660652808394,1.72234307412,has_airplane and has_person,1.17600973338,has_truck or has_airplane_loc(3 1),2.12480845207,has_truck or has_airplane_loc(3 6),59.3967517401,nn,60.9822119103,has_airplane or has_laptop,70.5723124517,has_airplane or has_truck,61.0756608933,has_airplane or has_boat,63.5824977211,has_airplane or has_person_loc(4 3),67.547857794,has_airplane or has_truck,
bus,0.802759560134,2.23356201204,has_bus,1.80638762036,has_bus or has_traffic light_loc(3 5),2.58259396446,has_bus,70.989010989,has_person_loc(3 3) or has_bus,60.8516483516,has_person_loc(3 3) or has_car_loc(3 2),67.8021978022,has_bus or has_person_loc(3 3),70.5049261084,has_person_loc(3 3) or has_bus_loc(3 2),61.2068965517,has_person_loc(3 3) or has_car_loc(3 2),67.118226601,has_bus or has_person_loc(3 3),
train,0.801411144921,1.56985784415,has_train or has_handbag,1.14119304669,has_train or has_traffic light_loc(3 2),1.30864713484,has_train or has_handbag,66.7220744681,nn,66.2234042553,nn,66.6555851064,nn,67.6492262343,nn,66.2122328666,nn,67.5755342668,nn,
truck,1.69171902387,2.6879319496,has_truck or has_person_loc(3 0),2.09244038518,has_truck and has_car,2.8751451457,has_truck or has_person_loc(3 0),64.0397586084,has_car or has_person_loc(3 3),57.2417465389,has_car or has_person_loc(3 4),62.7973020944,has_truck or has_airplane,63.9296840231,has_airplane or has_train,56.8535825545,has_airplane or has_truck_loc(4 0),61.4152202937,has_truck or has_airplane,
boat,1.46841391099,2.16476284157,has_boat and has_person,1.48890826533,nn,2.90550685355,has_boat,61.5950018376,has_boat or has_person_loc(3 3),55.9904446895,nn,82.7453142227,has_boat,60.6031746032,has_person_loc(3 3) or has_boat_loc(3 2),54.4444444444,has_boat or has_bottle,78.0952380952,has_boat,
traffic light,1.25368832098,2.71997997984,has_traffic light and has_car,1.81294060802,nn,3.33929280071,has_traffic light,72.6591136288,has_traffic light,56.1479506831,nn,89.9895905621,has_traffic light or has_car_loc(5 2),71.0646823125,has_traffic light,56.6113337149,has_car or has_train,87.0921579851,has_traffic light or has_car_loc(6 2),
fire hydrant,0.938561980866,2.24003527258,nn,1.67763228857,nn,2.17325761884,nn,60.5621805792,has_person or has_clock,60.4770017036,has_car or has_person,63.9693356048,has_car or has_fire hydrant,61.1007462687,has_person or has_clock,55.9701492537,has_car or has_person,62.0335820896,has_car or has_fire hydrant,
stop sign,0.950675708253,1.84847469595,has_stop sign or has_handbag,1.40622457216,has_stop sign or has_person_loc(6 2),1.90753880792,has_stop sign or has_handbag,60.4591836735,has_person or has_traffic light,65.1360544218,has_car or has_person,62.5,has_stop sign or has_car,61.9963369963,has_person or has_traffic light,62.2710622711,has_car or has_person,62.2710622711,has_person or has_traffic light,
parking meter,1.22742610103,4.21710068862,has_parking meter or has_car_loc(5 6),2.4607113641,has_parking meter or has_car_loc(4 5),4.82054723211,has_parking meter or has_car_loc(5 6),79.2048929664,has_parking meter or has_car_loc(4 1),62.0795107034,has_parking meter or has_traffic light,79.5107033639,has_parking meter or has_car_loc(3 3),78.4090909091,has_parking meter or has_car_loc(4 1),57.7651515152,has_parking meter or has_person_loc(4 2),78.7878787879,has_parking meter or has_car_loc(3 3),
bench,1.43689435537,3.55374695203,has_bench or has_baseball bat,2.15140922217,has_bench or has_handbag_loc(2 3),4.50246661454,has_bench,68.8708951867,has_bench or has_handbag_loc(3 3),53.126405758,has_car or has_chair,67.3639226271,has_bench or has_train,66.0517799353,has_bench or has_handbag_loc(3 3),53.8834951456,has_bench or has_person_loc(3 4),64.5631067961,has_bench or has_train,
bird,1.23180306126,3.78211731067,has_bird,1.90407783291,has_bird,5.54805442087,has_bird,77.2630457934,has_bird,54.1888533901,has_person or has_bird_loc(4 2),86.6169684061,has_bird,72.9102956167,has_bird,55.2242609582,has_bird or has_train,83.3588175331,has_bird,
cat,0.471210364545,3.06873234824,nn,1.27604652663,has_cat or has_book,3.06488235091,nn,63.854679803,has_person or has_clock,55.1416256158,nn,56.8041871921,has_cat or has_book_loc(3 3),63.9557579701,has_person or has_clock,54.7820429408,nn,56.7338972023,has_cat or has_book_loc(3 3),
dog,0.933168225975,2.06164919901,has_dog or has_potted plant,2.02305307329,has_dog or has_potted plant_loc(2 4),2.05886136871,has_dog or has_handbag,61.7727025557,has_dog or has_frisbee,55.7096247961,has_person or has_tv,64.4100054377,has_dog or has_frisbee,61.6170461179,has_dog or has_frisbee,54.2907180385,has_person or has_frisbee,64.3315820198,has_dog or has_frisbee,
horse,1.26064541591,2.76759024814,has_horse,1.69421628374,has_horse_loc(3 2) or has_horse_loc(3 4),3.86663588441,has_horse,73.8000989609,has_horse or has_person_loc(3 3),56.5066798615,nn,77.0163285502,has_horse or has_car_loc(3 3),71.9592570401,has_horse or has_person_loc(3 3),56.8304373877,nn,75.2846015578,has_horse or has_car_loc(3 3),
sheep,1.09628521396,3.3000813879,has_sheep,2.24524500076,has_sheep_loc(3 5) or has_sheep_loc(3 0),5.30077501493,has_sheep,79.9090909091,has_sheep,57.2727272727,nn,94.1272727273,has_sheep,77.3288973384,has_sheep_loc(3 4) or has_sheep_loc(3 2),57.747148289,nn,93.2509505703,has_sheep,
cow,1.35202602831,3.78843502057,has_cow,2.02794480308,has_cow or has_boat,6.33571521228,has_cow,79.4448757764,has_cow or has_person_loc(3 3),57.4922360248,nn,90.4697204969,has_cow,78.6624203822,has_cow or has_person_loc(3 3),57.1043606075,nn,88.8045075943,has_cow,
elephant,0.682626763954,1.90915398959,has_elephant_loc(3 5) or has_elephant_loc(3 1),1.56710206808,has_elephant_loc(3 5) or has_elephant_loc(3 1),2.45925685774,has_elephant_loc(3 5) or has_elephant_loc(3 2),69.3900391718,has_elephant_loc(3 2) or has_elephant_loc(3 4),56.0156687185,nn,82.6524902071,has_elephant or has_bench_loc(3 3),68.8392302917,has_elephant_loc(3 2) or has_elephant_loc(3 4),56.052141527,nn,81.5952824333,has_elephant or has_bench_loc(3 3),
bear,0.374064974553,4.02222242173,nn,1.2327542879,has_bear or has_sports ball_loc(3 3),4.0312620697,nn,62.8289473684,has_person or has_zebra,60.4166666667,has_bear or has_person,67.8728070175,has_bear,62.6423690205,has_person or has_zebra,60.8200455581,has_bear or has_person,68.1093394077,has_bear,
zebra,0.674954432732,1.43784573524,has_zebra_loc(3 4) or has_zebra_loc(3 0),1.1840933587,has_zebra_loc(3 2) or has_zebra_loc(3 5),2.13578400537,has_zebra_loc(3 4) or has_zebra_loc(3 2),74.8626373626,nn,72.6098901099,nn,84.010989011,has_zebra,75.6722951845,nn,70.6066291432,nn,83.3020637899,has_zebra or has_giraffe_loc(2 4),
giraffe,0.533251835609,1.15688946819,has_giraffe_loc(3 2) or has_giraffe_loc(3 4),2.85017567318,nn,1.85953698719,has_giraffe_loc(3 2) or has_giraffe_loc(3 4),67.0194003527,nn,65.7848324515,nn,77.189888301,has_giraffe or has_bird_loc(3 3),67.7356020942,nn,65.1505235602,nn,75.6217277487,has_giraffe or has_person_loc(4 3),
backpack,1.6097769265,3.52111044711,has_backpack and has_person,1.66870272214,has_backpack or has_bottle,4.26242011475,has_backpack and has_person,66.4303797468,has_backpack or has_handbag,57.6962025316,has_skis or has_person_loc(4 3),63.9746835443,has_backpack or has_person_loc(4 3),65.1732882502,has_backpack or has_handbag,57.6077768385,has_skis or has_person_loc(4 3),61.6652578191,has_backpack or has_cell phone,
umbrella,1.36587209583,3.70452745805,has_umbrella,2.14200439587,has_umbrella and has_person,5.11121306768,has_umbrella or has_chair_loc(4 4),78.1551724138,has_umbrella or has_handbag_loc(4 3),54.4137931034,has_person_loc(4 3) or has_person_loc(5 3),80.2413793103,has_umbrella or has_person_loc(4 3),75.2243270189,has_umbrella or has_handbag_loc(4 3),56.4556331007,has_chair or has_umbrella_loc(3 3),77.3928215354,has_umbrella or has_person_loc(4 3),
handbag,1.33327161906,3.04319518281,has_handbag and has_person,1.34481665742,has_handbag or has_bottle,3.69906831939,has_handbag and has_person,70.5629565965,has_handbag or has_umbrella_loc(2 3),54.9204984959,has_handbag or has_chair,64.4821658788,has_handbag or has_umbrella_loc(2 3),66.8539325843,has_handbag or has_umbrella,56.2921348315,has_person_loc(3 3) or has_person_loc(3 2),60.5617977528,has_handbag or has_sink,
tie,1.24353444144,2.89692391575,has_tie,1.40125853851,has_tie_loc(3 4) or has_tie_loc(3 2),3.15075976021,has_tie,63.0197682345,has_tie or has_person_loc(2 3),58.3503749148,has_person_loc(3 3) or has_person_loc(2 3),67.7914110429,has_tie or has_person_loc(3 3),59.2864125122,has_person_loc(3 3) or has_person_loc(2 3),59.4330400782,has_tie or has_person_loc(4 3),65.3470185728,has_person or has_tie_loc(3 4),
suitcase,1.54535828247,5.83716488813,has_suitcase,3.4837112715,has_suitcase,7.34019084794,has_suitcase,79.0505969301,has_suitcase or has_handbag_loc(3 3),59.7214326322,has_person or has_suitcase_loc(3 1),76.2933484935,has_suitcase or has_train,77.1205357143,has_suitcase or has_handbag_loc(3 3),55.0223214286,has_person or has_suitcase_loc(3 2),73.9955357143,has_suitcase or has_handbag_loc(2 4),
frisbee,0.818423999947,2.77667232882,has_frisbee or has_dog_loc(1 1),3.93200526396,nn,3.14421567371,has_frisbee or has_dog,64.0995260664,has_frisbee or has_dog,54.1469194313,has_person or has_frisbee,67.0616113744,has_frisbee or has_dog,63.1224764468,has_dog or has_frisbee,53.8358008075,has_frisbee or has_backpack,66.2853297443,has_frisbee or has_dog,
skis,1.51617767245,2.10417029901,has_skis or has_backpack_loc(2 2),1.28585054868,nn,2.17879802076,has_skis and has_person,65.3520208605,nn,61.408083442,nn,65.221642764,nn,68.5267857143,nn,54.0736607143,nn,68.3035714286,nn,
snowboard,1.62161757653,3.14923199284,has_snowboard or has_person_loc(0 5),2.13173990171,has_snowboard or has_person_loc(1 4),3.47998009408,has_snowboard or has_person_loc(1 2),60.8870967742,has_skis or has_skateboard,53.2258064516,has_person_loc(3 2) or has_snowboard_loc(3 3),58.3870967742,has_snowboard or has_person_loc(1 2),63.3849557522,has_skis or has_surfboard,57.7433628319,has_snowboard or has_skis,58.8495575221,has_skis or has_skateboard,
sports ball,0.967736401865,1.91133933096,has_tennis racket or has_baseball bat,1.21638513294,has_chair or has_tennis racket_loc(4 1),2.29401321774,has_tennis racket or has_baseball bat,66.1686586985,has_tennis racket or has_baseball glove,61.2549800797,has_tennis racket or has_baseball glove,71.8791500664,has_tennis racket or has_person_loc(1 4),63.4560906516,has_tennis racket or has_baseball glove,64.3531633617,has_tennis racket or has_baseball glove,70.4438149197,has_tennis racket or has_person_loc(1 2),
kite,1.30560271547,3.81957358138,has_kite and has_person,2.00701515715,has_kite and has_person,4.38684562644,has_kite and has_person,70.5868320611,has_kite and has_person,63.8835877863,nn,84.947519084,has_kite or has_person_loc(6 4),65.2564956696,has_kite and has_person,62.4250499667,nn,80.9127248501,has_kite or has_person_loc(6 4),
baseball bat,1.28245724056,3.30056410382,has_baseball glove or has_baseball bat,2.25784794073,has_baseball glove or has_baseball bat,4.73138583569,has_baseball glove or has_baseball bat,78.722002635,has_baseball glove or has_baseball bat,55.0724637681,has_baseball glove or has_person_loc(4 2),81.1594202899,has_baseball glove or has_baseball bat,76.7754318618,has_baseball glove or has_baseball bat,53.9347408829,has_person_loc(3 4) or has_person_loc(5 1),78.5028790787,has_baseball glove or has_baseball bat,
baseball glove,0.967318748826,2.13893703664,has_baseball bat or has_baseball glove,3.0214798234,nn,2.35823468552,has_baseball bat or has_baseball glove,65.1966626937,has_baseball bat or has_sports ball,56.0190703218,has_bench or has_person_loc(2 4),73.8974970203,has_baseball bat or has_baseball glove,64.5395799677,has_baseball bat or has_baseball glove,60.5815831987,has_baseball glove or has_tv,72.5363489499,has_baseball bat or has_sports ball,
skateboard,1.01161419771,3.05530499799,has_skateboard and has_person,1.20115279769,has_skateboard or has_person_loc(1 2),3.5607250406,has_skateboard and has_person,60.6834532374,has_skateboard or has_car_loc(2 2),54.4964028777,has_car or has_person_loc(1 3),65.9712230216,has_skateboard or has_person_loc(1 3),57.9494128275,has_skateboard or has_person_loc(2 3),56.3233965673,has_skateboard or has_cup,63.1436314363,has_skateboard or has_person_loc(1 3),
surfboard,1.19660672482,2.31993067942,has_surfboard and has_person,2.40251907404,nn,2.4207381889,has_surfboard and has_person,63.6264336428,nn,61.2779901693,nn,63.5991261606,nn,63.8056975895,nn,56.3184806428,nn,63.76917458,nn,
tennis racket,0.965912412219,2.13281180315,has_tennis racket or has_chair_loc(3 2),4.01477063494,nn,2.00781874683,has_tennis racket or has_chair,65.652173913,has_sports ball or has_tennis racket,59.6014492754,nn,69.0942028986,has_sports ball or has_tennis racket,64.3173758865,has_sports ball or has_tennis racket,58.8209219858,nn,67.774822695,has_sports ball or has_tennis racket,
bottle,1.44799778169,3.53610017623,has_bottle_loc(3 3) or has_bottle_loc(3 2),2.06420882872,has_bottle_loc(3 3) or has_bottle_loc(3 2),5.2936631209,has_bottle_loc(3 3) or has_bottle_loc(3 2),70.2486951182,has_bottle_loc(3 3) or has_bottle_loc(3 2),56.2941357077,has_sink or has_oven,69.5348480196,has_bottle_loc(3 3) or has_bottle_loc(3 4),67.6908965834,has_bottle_loc(3 3) or has_bottle_loc(3 2),58.33524421,has_bottle_loc(3 3) or has_oven,66.796606283,has_bottle_loc(3 3) or has_bottle_loc(3 4),
wine glass,1.48764283785,2.7112276381,has_wine glass and has_person,1.72247712846,has_wine glass_loc(3 2) or has_wine glass_loc(4 3),4.18369753145,has_wine glass,77.4285714286,has_wine glass or has_bottle_loc(3 3),56.987012987,has_fork or has_person_loc(2 3),72.8051948052,has_wine glass or has_dining table_loc(4 3),73.8846153846,has_wine glass or has_bottle_loc(3 3),57.5769230769,has_fork or has_person_loc(2 4),69.6923076923,has_wine glass or has_dining table_loc(4 3),
cup,1.43551766114,3.34706255926,has_cup,2.02329129949,has_cup,3.86451490868,has_cup,69.1647812971,has_cup or has_fork,56.7684766214,has_dining table or has_knife,64.649321267,has_cup or has_mouse,67.2480620155,has_cup or has_fork,57.328003876,has_sink or has_clock,62.5,has_cup or has_mouse,
fork,1.49816721178,2.20571792075,has_fork or has_bowl_loc(2 3),1.61394110019,nn,2.19780864079,has_dining table and has_person,60.329218107,has_dining table or has_cake,53.1687242798,has_chair or has_bowl,55.6378600823,has_knife or has_cake,58.3832335329,has_dining table or has_cake,57.245508982,has_person or has_bottle,57.7844311377,has_spoon or has_person,
knife,1.5217902309,2.30377156629,has_fork or has_knife_loc(3 3),1.50989021987,has_dining table or has_pizza,3.31602427681,has_knife_loc(3 3) or has_fork_loc(3 3),64.8530331457,has_knife or has_fork,63.9462163852,has_oven or has_microwave,59.7873671044,has_knife or has_cake,61.2676056338,has_fork or has_knife,71.7303822938,has_oven or has_knife_loc(3 3),57.2434607646,has_knife_loc(3 3) or has_cake,
spoon,1.47319246834,2.42650956825,has_spoon or has_bowl_loc(3 5),1.65867468517,has_spoon or has_apple,2.75453860319,has_spoon or has_bowl_loc(3 5),60.3629032258,has_dining table or has_carrot_loc(3 3),58.9112903226,has_oven or has_spoon_loc(3 3),60.685483871,has_spoon or has_oven,62.5503355705,has_dining table or has_carrot_loc(3 3),64.0268456376,has_oven or has_spoon_loc(3 3),57.1812080537,has_knife or has_pizza,
bowl,1.55827746713,3.20893822978,has_bowl,2.44091211094,has_bowl,3.37284667463,has_bowl,63.3825338253,has_bowl or has_carrot_loc(3 3),59.2619926199,has_person or has_cup,67.6260762608,has_bowl or has_microwave,62.9351740696,has_bowl or has_fork,57.5480192077,has_person or has_dining table,66.4015606242,has_bowl or has_microwave,
banana,1.56466782262,3.71099891699,has_banana_loc(3 2) or has_banana_loc(3 4),2.5453506317,has_banana_loc(3 4) or has_banana_loc(2 3),4.35971611028,has_banana_loc(3 2) or has_banana_loc(3 4),67.9334326875,has_banana_loc(3 4) or has_banana_loc(3 2),56.607054148,has_banana_loc(3 2) or has_banana_loc(4 4),77.9185295579,has_banana,65.7360406091,has_banana_loc(3 4) or has_banana_loc(3 2),55.1849166062,has_banana_loc(2 3) or has_banana_loc(3 6),73.6403190718,has_banana,
apple,1.5642245927,4.31449309184,has_apple_loc(3 2) or has_apple_loc(3 4),3.1632905853,has_apple_loc(3 4) or has_apple_loc(2 3),5.98363363528,has_apple_loc(3 4) or has_apple_loc(3 2),68.5201026518,has_apple_loc(3 2) or has_apple_loc(3 4),55.6030795552,has_apple_loc(3 2) or has_apple_loc(2 3),73.0538922156,has_apple,67.6336746303,has_apple_loc(3 4) or has_apple_loc(3 2),57.9635949943,has_apple_loc(3 3) or has_chair,71.1604095563,has_apple,
sandwich,1.76720029246,5.52525380098,has_sandwich or has_cup_loc(1 2),4.10684872659,has_sandwich,6.11774677569,has_sandwich or has_chair_loc(3 1),68.1855500821,has_sandwich or has_cup_loc(2 3),58.3333333333,has_sandwich or has_cup_loc(2 3),69.170771757,has_sandwich or has_spoon_loc(2 4),67.749757517,has_sandwich or has_bottle_loc(2 3),57.3229873909,has_sandwich or has_bottle_loc(2 3),69.0591658584,has_sandwich or has_knife_loc(3 4),
orange,1.54565142533,5.17449376979,has_orange_loc(3 2) or has_orange_loc(3 4),4.09726741003,has_orange_loc(3 2) or has_orange_loc(3 4),5.54400422997,has_orange_loc(3 2) or has_orange_loc(3 4),68.2162534435,has_orange_loc(3 2) or has_orange_loc(3 4),58.1611570248,has_orange_loc(3 4) or has_orange_loc(3 2),72.0385674931,has_orange,67.8813559322,has_orange_loc(3 2) or has_orange_loc(3 4),58.6440677966,has_orange_loc(4 3) or has_orange_loc(2 3),71.0169491525,has_orange,
broccoli,1.60375490638,2.66336906913,has_broccoli_loc(3 4) or has_broccoli_loc(2 3),1.89051591003,has_broccoli_loc(2 3) or has_broccoli_loc(4 2),3.35949704934,has_broccoli_loc(3 4) or has_broccoli_loc(3 2),65.3986332574,has_broccoli_loc(3 4) or has_broccoli_loc(3 2),55.6264236902,nn,70.979498861,has_broccoli,64.5735392881,has_broccoli_loc(3 2) or has_broccoli_loc(3 4),54.2310275353,has_broccoli_loc(3 3) or has_fork,67.797179315,has_broccoli,
carrot,1.55171114342,3.89352462487,has_carrot,2.31012420343,has_carrot_loc(4 3) or has_carrot_loc(2 4),5.46690680033,has_carrot,70.1667535175,has_carrot or has_truck,55.8103178739,has_carrot_loc(2 3) or has_carrot_loc(3 1),78.5825951016,has_carrot,68.775020016,has_carrot or has_car,56.5252201761,has_carrot_loc(2 4) or has_carrot_loc(3 1),75.8206565252,has_carrot,
hot dog,1.69509586969,5.27516456842,has_hot dog and has_person,3.17066816492,has_hot dog or has_bottle_loc(2 4),7.33273698108,has_hot dog,75.0641025641,has_hot dog or has_person_loc(2 3),55.641025641,has_dining table or has_cup,77.6282051282,has_hot dog or has_bottle_loc(2 4),72.8827361564,has_hot dog or has_person_loc(3 3),55.3745928339,has_cup or has_dining table,74.9185667752,has_hot dog or has_bottle_loc(2 4),
pizza,1.46647376845,3.64997000385,has_pizza and has_person,2.66925681351,has_pizza and has_person,4.08005876845,has_pizza,66.6296501943,has_pizza or has_person_loc(2 3),62.5485841199,has_person or has_spoon,72.0988339811,has_pizza or has_chair_loc(2 3),65.6050955414,has_pizza or has_person_loc(2 3),60.0318471338,has_person or has_cup,70.8917197452,has_pizza or has_chair_loc(2 3),
donut,1.41360819961,5.29233640787,has_donut,3.73508278885,has_donut,6.72689853148,has_donut,79.218900675,has_donut,59.9807135969,has_donut_loc(3 2) or has_donut_loc(3 4),89.7058823529,has_donut,77.1580717489,has_donut_loc(3 4) or has_donut_loc(3 2),58.9125560538,has_donut_loc(3 4) or has_donut_loc(3 2),88.2286995516,has_donut,
cake,1.61763955824,5.72467636234,has_cake,3.68484178356,has_cake or has_cup_loc(2 4),6.54933188504,has_cake,68.4423856398,has_cake or has_person_loc(2 3),57.0932252461,has_cake or has_cup,73.3352634627,has_cake or has_tie,67.1126760563,has_cake or has_person_loc(2 3),55.4577464789,has_cake_loc(2 3) or has_chair,71.2323943662,has_cake,
chair,1.36828666874,3.48743444189,has_chair and has_person,1.90960663017,has_chair and has_person,4.41593391508,has_chair,71.492438459,has_chair or has_dining table_loc(3 3),54.3051109394,nn,71.387570372,has_chair or has_mouse,69.78962818,has_chair or has_cup_loc(3 3),53.8323548598,nn,69.9690150033,has_chair or has_mouse,
couch,1.76095090965,2.8800698353,has_couch or has_tv,2.55129436889,has_couch or has_tv,3.21709945578,has_couch or has_remote,63.9233038348,has_remote or has_chair,59.0560471976,has_chair or has_tv,63.3038348083,has_tv or has_couch,64.4237918216,has_person or has_bed,60.6319702602,has_chair or has_tv,63.8661710037,has_tv or has_couch,
potted plant,1.54367984517,4.85942958149,has_potted plant or has_chair_loc(4 1),2.45977741773,has_potted plant or has_chair_loc(3 3),7.06031265891,has_potted plant,73.7363100253,has_potted plant or has_couch,55.2443133951,has_person or has_couch,73.9469250211,has_potted plant or has_remote,71.8903940887,has_potted plant or has_couch,53.3866995074,has_potted plant_loc(3 3) or has_cat,71.4901477833,has_potted plant or has_couch,
bed,1.68689995597,2.05432361421,nn,2.08977038857,nn,1.90056434687,nn,65.8430232558,has_person or has_bed,60.9011627907,nn,60.101744186,nn,66.5649520488,has_person or has_bed,59.764603313,nn,60.4620749782,nn,
dining table,1.52966152875,3.71589134924,has_chair or has_dining table,2.11008239487,has_chair or has_fork_loc(3 3),4.29727430652,has_chair or has_person_loc(2 2),66.852705654,nn,65.7728706625,nn,64.7173016258,has_chair or has_person,70.6529093369,nn,66.3058186739,nn,63.2949932341,has_chair or has_cup_loc(3 3),
toilet,0.929198617616,1.49646651441,has_toilet or has_sink_loc(3 3),3.30622140158,nn,1.20522771278,has_toilet_loc(3 2) or has_toilet_loc(2 3),64.5641389086,nn,62.01275691,nn,66.9737774628,has_sink or has_toilet,64.7411852963,nn,61.3653413353,nn,66.3915978995,has_sink or has_toilet,
tv,1.13994625905,2.6665002018,has_tv or has_couch,2.10735963422,has_tv or has_couch,2.6476451604,has_tv or has_couch,64.4230769231,has_keyboard or has_remote,61.8406593407,has_chair or has_tv,67.5549450549,has_keyboard or has_couch,64.2857142857,has_keyboard or has_remote,59.7290640394,has_chair or has_tv,67.8571428571,has_keyboard or has_couch,
laptop,1.11712539898,2.15625023398,has_laptop and has_person,1.58556923936,has_laptop and has_person,2.16225183025,has_laptop and has_person,60.6567933033,has_mouse or has_laptop,58.0489375402,has_tv or has_chair,62.202189311,has_laptop or has_mouse,61.0625909753,has_mouse or has_laptop,57.7874818049,has_tv or has_book,62.4090247453,has_laptop or has_mouse,
mouse,0.904016105856,2.00331751123,has_keyboard and has_chair,2.61734358816,nn,2.14737103066,has_keyboard or has_laptop_loc(2 0),69.3452380952,has_keyboard or has_laptop,59.3117408907,has_book or has_cup,81.9196428571,has_keyboard or has_laptop,68.398637138,has_keyboard or has_laptop,58.7370242215,has_book or has_cell phone,80.9199318569,has_keyboard or has_laptop,
remote,1.48681525278,3.01745549051,has_remote or has_book_loc(1 4),1.61891530281,has_remote and has_person,4.54635047133,has_remote and has_person,73.5912847483,has_remote or has_couch,57.0999248685,has_person and has_remote,77.4229902329,has_remote or has_couch,69.9662542182,has_remote or has_couch,61.361079865,has_remote and has_person,74.8031496063,has_remote or has_couch,
keyboard,1.41260476074,3.42823662711,has_keyboard or has_mouse_loc(3 6),2.70548299686,has_keyboard or has_cup_loc(2 2),3.40027097862,has_keyboard or has_tv,69.3743139407,has_mouse or has_tv_loc(2 3),60.2085620198,has_tv or has_cup,74.9176728869,has_tv or has_keyboard,70.9441489362,has_mouse or has_tv_loc(2 3),59.5079787234,has_tv and has_mouse,74.6675531915,has_tv or has_keyboard,
cell phone,1.2053475844,1.9543719743,has_cell phone or has_handbag,2.06520811264,nn,2.0273606951,has_cell phone or has_handbag,57.0078226858,has_cell phone or has_person_loc(3 3),58.3767926988,has_laptop or has_dining table,61.1799217731,has_cell phone or has_handbag,56.897993311,has_cell phone or has_person_loc(3 3),60.618729097,has_person,59.8244147157,has_remote or has_chair,
microwave,1.58736075095,2.74379639865,has_refrigerator or has_knife,2.52315652994,has_bowl or has_toaster,2.74252305057,has_refrigerator or has_knife,67.4180327869,has_oven or has_refrigerator,65.2663934426,has_oven or has_chair,70.7991803279,has_oven or has_refrigerator,67.5115207373,has_oven or has_refrigerator,62.0967741935,has_oven or has_bottle,71.198156682,has_oven or has_refrigerator,
oven,1.75646647687,2.6831724944,has_sink or has_bowl,2.43705821339,has_sink or has_refrigerator,2.41221314822,has_bowl or has_refrigerator,61.4043824701,has_oven or has_person,57.4701195219,has_sink or has_chair,65.1394422311,has_sink or has_microwave,63.6129032258,has_person or has_oven,55.6774193548,has_sink_loc(3 4) or has_refrigerator,64.9032258065,has_sink or has_microwave,
toaster,3.54675122045,5.28893816303,has_bottle or has_book,5.16707958724,has_bottle or has_spoon_loc(3 2),5.63298992192,has_dining table or has_bottle_loc(3 4),64.2857142857,has_bowl or has_spoon,62.962962963,has_bowl or has_tv,66.6666666667,has_person or has_cell phone,65.5172413793,has_bowl or has_vase,64.0625,has_cup or has_oven_loc(4 2),68.9655172414,has_person or has_bottle_loc(3 4),
sink,1.45544504349,2.21475420078,nn,2.30981305118,nn,2.19281704249,has_oven or has_toilet,66.6666666667,has_sink or has_person,56.2778840025,nn,66.8260038241,has_toilet or has_oven,67.1511627907,has_sink or has_person,57.3920265781,has_oven or has_microwave,66.2375415282,has_toilet or has_oven,
refrigerator,1.39688740011,2.27701617216,has_oven or has_refrigerator,2.20753993263,has_oven or has_refrigerator,2.27569759769,has_bottle or has_refrigerator,63.6424731183,has_bottle_loc(3 3) or has_microwave,61.4247311828,has_sink or has_chair,64.6505376344,has_oven or has_microwave,64.0791476408,has_microwave or has_bottle_loc(3 3),62.100456621,has_sink or has_chair,65.2207001522,has_oven or has_microwave,
book,1.12714127457,3.30143533646,has_book_loc(3 2) or has_book_loc(4 3),1.15449176019,has_book_loc(3 2) or has_book_loc(3 4),6.6936563942,has_book,67.5953859805,has_book,53.6468500444,has_book_loc(3 5) or has_book_loc(3 1),78.1721384206,has_book,65.7044812273,has_book,55.4703270085,has_book_loc(3 3) or has_book_loc(2 3),70.3471941865,has_book,
clock,1.03006867501,1.7356363557,nn,2.45657999709,nn,1.52953454905,nn,62.2556788167,has_clock_loc(3 4) or has_clock_loc(3 2),60.2746962493,has_person or has_car,70.1267828843,has_clock or has_car,62.2536945813,has_clock_loc(3 4) or has_clock_loc(3 2),56.6194581281,has_person or has_car,69.8275862069,has_clock or has_car,
vase,1.53896057493,3.4253559493,has_vase or has_book_loc(5 3),2.59613015153,has_vase,3.89274646802,has_vase or has_book_loc(5 3),65.3719008264,has_vase or has_chair_loc(3 2),54.6556473829,has_bowl or has_vase_loc(3 4),68.7327823691,has_vase,64.4361413043,has_vase or has_chair_loc(3 2),54.8233695652,has_couch or has_sink,67.8328804348,has_vase,
scissors,1.50160384281,2.76360417397,has_scissors or has_book_loc(3 6),1.83563501356,has_scissors or has_book_loc(6 0),3.47919442749,has_scissors or has_person_loc(1 2),61.9117647059,has_scissors or has_knife_loc(3 3),56.1764705882,has_person or has_bowl,68.2352941176,has_scissors or has_book,60.0393700787,has_bottle or has_mouse,59.0551181102,has_scissors or has_tv,64.5669291339,has_scissors or has_book,
teddy bear,1.14267250683,3.001734109,has_teddy bear,2.05806960217,has_teddy bear_loc(3 4) or has_teddy bear_loc(3 2),3.99292887349,has_teddy bear,66.4705882353,has_teddy bear_loc(3 4) or has_teddy bear_loc(3 2),56.0294117647,has_person or has_chair,72.1323529412,has_teddy bear,65.1960784314,has_teddy bear_loc(3 4) or has_teddy bear_loc(3 2),54.9019607843,has_chair or has_book,69.5632798574,has_teddy bear or has_bed,
hair drier,1.24306493838,2.34413503854,has_couch_loc(5 2) or has_tie_loc(3 1),4.84461482052,has_bottle or has_cup,2.45567958536,has_tie_loc(3 1) or has_vase_loc(3 2),67.0,has_cup or has_keyboard,61.0,has_person or has_sink_loc(5 5),68.0,has_sink or has_person,69.7368421053,has_cup or has_bottle,59.2105263158,has_bottle or has_book,67.1052631579,has_person or has_sink,
toothbrush,1.7787902212,3.62696609852,has_toothbrush or has_person_loc(0 6),2.10641521109,has_toothbrush or has_handbag_loc(3 1),5.70827167768,has_toothbrush or has_sink_loc(5 4),67.5223214286,has_toothbrush or has_person_loc(2 3),54.7991071429,has_bottle or has_sink_loc(5 3),75.6696428571,has_toothbrush or has_toilet,66.2454873646,has_toothbrush or has_person_loc(2 4),57.0397111913,has_bottle or has_toothbrush_loc(3 3),72.202166065,has_toothbrush,


==> anc/readme.txt <==

The supplementary material includes additional details from which the figures presented in the paper were generated.

max_imp.eps and max_sep.eps:
These figures show the same information as in the paper, but without employing context based on a neural network (only binary co-occurrence or spatial context). As can be seen, the large spikes in the green curves that are shown in the paper do not appear here, as they are provided by the neural network. Thus, binary context cannot handle localization errors while neural networks seldom can.

max_imp_sep_summary.csv:
This table sumarizes the information used to generate figures 5 and 6. Each row shows the results per category in the COCO dataset, and each column-pair represents the maximal improvement (or separation capacity) and the context type that provided it. For example, the third column shows the maximal improvement over overlaps of more than 0.5 IoU (the blue curve in Figure 5), and the fourth column specifies the context that provided this maximum (nn represents the neural network based context). 

lit_summary.xlsx and lit_summary_improvements:
The spreadsheet contains the AP obtained by each paper examined and additional information. The improvements of each method on each category are visualized in the images inside the folder lit_summary_improvements. The title of each image is as followed:
<paper abbrev. as in the xlsx file> (<dataset>): <base detector mAP> + <addition in mAP after including context>


src.zip: 
The source code of all methods and experiments. 
Most methods are written in "main.py", where the main functions are "add_context", that adds context information to each detection, and "eval_by_bin_pr" that is given detections with context and calculates the maximal achievable AP. Also important the function "test_separation_tpfp_lbl" that executes the separation experiments.
Neural network context is calculated in the notebook "nn_note.ipynb" or "nn_note.html".






